Stability verification for monotone systems using homotopy algorithms

A monotone self-mapping of the nonnegative orthant induces a monotone discrete-time dynamical system which evolves on the same orthant. If with respect to this system the origin is attractive then there must exists points whose image under the monotone map is strictly smaller than the original point, in the component-wise partial ordering. Here it is shown how such points can be found numerically, leading to a recipe to compute order intervals that are contained in the region of attraction and where the monotone map acts essentially as a contraction. An important application is the numerical verification of so-called generalized small-gain conditions that appear in the stability theory of large-scale systems.

==> eavesK1.m <==
  function [kkmpt,noit,succ] = eavesK1(monmap, r, n)
  %
  %   Time-stamp: <2010-05-03 19:54:21 bjoern>
  % 
  %   Article title: Stability verification for monotone 
  %                  systems using homotopy algorithms
  %   Journal name:  Numerical Algorithms (Springer)
  %   ISSN:          1017-1398 (Print) 1572-9265 (Online)
  %   Author names:  Bjoern S. Rueffer(1) and Fabian R. Wirth(2)
  %   Affiliations/Correspondence:
  %   (1) University of Melbourne, Dept. of Electrical and 
  %       Electronic Engineering, Parkville VIC 3010, Australia
  %       Correspondence: bjoern@rueffer.info
  %   (2) Universitaet Wueurzburg, Institut fuer Mathematik, 
  %       Am Hubland, 97074 Wuerzburg, Germany 
  %
  % usage:
  %  [kkmpt,noit,succ] = eavesK1(monmap, r, n)
  %
  % output:
  %   kkmpt - the point for which monmap(kkmpt)<kkmpt
  %   noit - number of iterations needed
  %   succ - 1 if successful, 0 otherwise
  %
  % input:
  %   monmap - matlab function implementing a monotone
  %            map from R^n_+ to R^n_+ satisfying monmap(0)=0
  %   r - distance r>0 of the simplex S_r where to look for kkmpt
  %   n - dimension of R^n_+
  %
  % optional global variables (with default value):
  %   eavesK1_MAXREFINE (1000) - maximal number of iterations
  %   eavesLabel_distance (1e-5) - distance used in label
  %      computation: monmap(kkmpt)+eavesLabel_distance <= kkmpt
  %
      succ = 0; noit = Inf;  global eavesK1_MAXREFINE
      if isempty(eavesK1_MAXREFINE), eavesK1_MAXREFINE=1e3; end
  %  Initialization of the complex
      q = -eye(n) + diag(ones(n-1,1),-1); v = zeros(n,n+1);
      v(1,1)=1; v(n,1)=1; g=[n,1:n-1];
      for i = 1 : n, v(:,i+1) = v(:,i) + q(:,g(i)); end
  % compute initial labels
      istar=1;  inew=1;  l=zeros(1,n+1);
      for i = 1 : n+1,  
          x = v(:,i)/ norm(v(:,i),1) * r; 
          try
              l(i) = eavesLabel(monmap,x);
          catch exception, 
              error('initial label computation went wrong');
          end
      end
  % the main loop
      lexo=1:n+1;
      for noit=1:eavesK1_MAXREFINE,
  % identify vertex to drop and add new one
          t=find(l==l(inew));
          if t(1) == inew, istar=t(2); else istar=t(1); end
          if istar==1, vnew=v(:,lexo(n+1))+q(:,g(1)); inew=n+1;
              lexo=[lexo(2:n+1) lexo(1)]; v(:,lexo(inew))=vnew;
              g=[g(2:n) g(1)]; l = [l(2:n+1) 0];
          elseif istar < n+1,
              vnew=v(:,lexo(istar-1))+q(:,g(istar));
              inew=istar; lexo=lexo; v(:,lexo(inew))=vnew;
              temp = g(istar); g(istar) = g(istar-1);
              g(istar-1)=temp; clear temp;
              l=[l(1:istar-1) 0 l(istar+1:n+1)];
          else  vnew=v(:,lexo(1))-q(:,g(n)); inew=1;
              lexo=[lexo(n+1) lexo(1:n)]; v(:,lexo(inew))=vnew;
              g=[g(n) g(1:n-1)]; l=[0 l(1:n)];
          end
  % compute label of new vertex:
          kkmpt = vnew/ norm(vnew,1) * r;
          try
              l(inew) = eavesLabel(monmap,kkmpt);
          catch exception, 
              error('successive label computation went wrong')
          end
          if all(feval(monmap,kkmpt)<kkmpt), 
              succ = 1; % success!
              return;
          end
      end % refinements
  end % function eavesK1
  function l = eavesLabel(monmap,x)
      global eavesLabel_distance
      if isempty(eavesLabel_distance), eavesLabel_distance = 1e-2;
      end
      Tx = feval(monmap,x);
      t=find(Tx + eavesLabel_distance<=x); l=max(t);
      if isempty(l), error(['Found point without label. Try ' ...
         'decreasing eavesLabel_distance.']); end
  end  % function eavesLabel

